TRUE: A Trustworthy Unified Explanation Framework for Large Language Model Reasoning

Large language models (LLMs) have demonstrated strong capabilities in complex reasoning tasks, yet their decision-making processes remain difficult to interpret. Existing explanation methods often lack trustworthy structural insight and are limited to single-instance analysis, failing to reveal reasoning stability and systematic failure mechanisms. To address these limitations, we propose the Trustworthy Unified Explanation Framework (TRUE), which integrates executable reasoning verification, feasible-region directed acyclic graph (DAG) modeling, and causal failure mode analysis. At the instance level, we redefine reasoning traces as executable process specifications and introduce blind execution verification to assess operational validity. At the local structural level, we construct feasible-region DAGs via structure-consistent perturbations, enabling explicit characterization of reasoning stability and the executable region in the local input space. At the class level, we introduce a causal failure mode analysis method that identifies recurring structural failure patterns and quantifies their causal influence using Shapley values. Extensive experiments across multiple reasoning benchmarks demonstrate that the proposed framework provides multi-level, verifiable explanations, including executable reasoning structures for individual instances, feasible-region representations for neighboring inputs, and interpretable failure modes with quantified importance at the class level. These results establish a unified and principled paradigm for improving the interpretability and reliability of LLM reasoning systems.

==> scripts/generate_table_figure_candidates.py <==
from pathlib import Path
from textwrap import fill

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
from matplotlib.lines import Line2D
from matplotlib.patches import Patch

try:
    from PIL import Image, ImageOps, ImageDraw
except ImportError:  # pragma: no cover
    Image = None


ROOT = Path("/home/yujiao/TRUE/TRUE_extracted")
OUT = ROOT / "figure_candidates"


sns.set_theme(style="whitegrid")
plt.rcParams.update(
    {
        "font.family": "serif",
        "font.serif": ["Times New Roman", "Nimbus Roman", "Liberation Serif", "DejaVu Serif"],
        "axes.titlesize": 13,
        "axes.titleweight": "bold",
        "axes.labelsize": 11,
        "xtick.labelsize": 9,
        "ytick.labelsize": 9,
        "legend.fontsize": 9,
        "figure.dpi": 180,
        "savefig.dpi": 300,
        "axes.spines.top": False,
        "axes.spines.right": False,
    }
)


COLORS = {
    "navy": "#16324F",
    "teal": "#2A9D8F",
    "gold": "#E9C46A",
    "orange": "#F4A261",
    "red": "#E76F51",
    "slate": "#5C677D",
    "sage": "#84A98C",
    "sand": "#D6CCC2",
    "purple": "#7A6FF0",
}

METHOD_COLORS = {
    "CoT": COLORS["navy"],
    "Self-Refine": COLORS["teal"],
    "Zero-Shot-CoT": COLORS["gold"],
    "Plan-and-Solve": COLORS["red"],
}

ERROR_TYPE_COLORS = {
    "Logic": "#19324a",
    "Multi-step": "#2a9d8f",
    "Calculation": "#f4a261",
    "Language": "#e9c46a",
    "Off-by-one": "#e76f51",
}

CLUSTER_COLORS = {
    "MATH-Algebra": "#1d3557",
    "MATH-Prealgebra": "#457b9d",
    "BBH-Logical": "#2a9d8f",
    "BBH-Spatial": "#8ab17d",
    "CRUX-Simple": "#f4a261",
    "CRUX-Loop": "#e76f51",
}


def save_figure(fig: plt.Figure, stem: str) -> None:
    png_path = OUT / f"{stem}.png"
    pdf_path = OUT / f"{stem}.pdf"
    fig.savefig(png_path, bbox_inches="tight", facecolor="white")
    fig.savefig(pdf_path, bbox_inches="tight", facecolor="white")
    plt.close(fig)


def build_table1_data() -> pd.DataFrame:
    rows = [
        ("MATH", "CoT", 73.0, 76.0, 96.1, 0.0),
        ("MATH", "Self-Refine", 72.5, 75.0, 96.7, 0.0),
        ("MATH", "Zero-Shot-CoT", 74.5, 78.5, 93.6, 4.7),
        ("MATH", "Plan-and-Solve", 70.0, 73.0, 95.2, 1.9),
        ("MMLU", "CoT", 69.5, 72.5, 95.9, 0.0),
        ("MMLU", "Self-Refine", 63.0, 66.0, 91.7, 7.4),
        ("MMLU", "Zero-Shot-CoT", 59.0, 69.0, 83.3, 4.8),
        ("MMLU", "Plan-and-Solve", 56.0, 72.5, 72.4, 12.7),
        ("GSM8K", "CoT", 92.0, 93.0, 97.8, 14.3),
        ("GSM8K", "Self-Refine", 90.5, 92.0, 98.4, 0.0),
        ("GSM8K", "Zero-Shot-CoT", 93.5, 95.0, 97.9, 10.0),
        ("GSM8K", "Plan-and-Solve", 92.5, 93.0, 98.4, 14.3),
        ("BBH", "CoT", 68.5, 71.5, 95.8, 0.0),
        ("BBH", "Self-Refine", 46.5, 60.5, 69.4, 11.4),
        ("BBH", "Zero-Shot-CoT", 46.0, 68.5, 62.0, 11.1),
        ("BBH", "Plan-and-Solve", 36.0, 70.0, 45.7, 13.3),
        ("CRUXEval", "CoT", 46.5, 48.0, 96.9, 0.0),
        ("CRUXEval", "Self-Refine", 39.0, 42.0, 89.3, 2.6),
        ("CRUXEval", "Zero-Shot-CoT", 43.5, 43.0, 97.7, 2.6),
        ("CRUXEval", "Plan-and-Solve", 45.0, 46.5, 95.7, 0.9),
        ("HotpotQA", "CoT", 14.5, 32.0, 42.2, 1.5),
        ("HotpotQA", "Self-Refine", 5.0, 15.0, 30.0, 0.6),
        ("HotpotQA", "Zero-Shot-CoT", 11.0, 25.0, 40.0, 1.3),
        ("HotpotQA", "Plan-and-Solve", 11.5, 24.0, 41.7, 2.0),
    ]
    return pd.DataFrame(rows, columns=["Dataset", "Method", "EA", "OA", "EC", "ERR"])


def build_table2_data() -> pd.DataFrame:
    rows = [
        ("OpenAI", "GPT-4o-mini", "MATH", 71.5, 74.0, 95.9, 1.9),
        ("OpenAI", "GPT-4o-mini", "MMLU", 70.0, 72.0, 95.8, 3.6),
        ("OpenAI", "GPT-4.1-nano", "MATH", 65.5, 70.5, 90.1, 6.8),
        ("OpenAI", "GPT-4.1-nano", "MMLU", 66.0, 69.0, 91.3, 9.7),
        ("OpenAI", "GPT-5-nano", "MATH", 93.0, 97.0, 95.9, 0.0),
        ("OpenAI", "GPT-5-nano", "MMLU", 73.5, 75.0, 98.0, 0.0),
        ("Google", "Gemini-2.0-Flash", "MATH", 46.0, 48.0, 95.8, 0.0),
        ("Google", "Gemini-2.0-Flash", "MMLU", 65.0, 74.5, 81.2, 17.6),
        ("Alibaba", "Qwen3.5-35B", "MATH", 98.0, 98.5, 99.0, 33.3),
        ("Alibaba", "Qwen3.5-35B", "MMLU", 80.5, 81.5, 98.8, 0.0),
        ("Alibaba", "Qwen3.5-Plus", "MATH", 98.0, 98.5, 99.5, 0.0),
        ("Alibaba", "Qwen3.5-Plus", "MMLU", 83.0, 84.5, 98.2, 0.0),
        ("DeepSeek", "DeepSeek-Chat", "MATH", 88.5, 92.0, 96.2, 0.0),
        ("DeepSeek", "DeepSeek-Chat", "MMLU", 78.0, 78.5, 98.1, 4.7),
        ("OpenAI", "GPT-4o-mini", "BBH", 68.0, 70.5, 96.5, 0.0),
        ("OpenAI", "GPT-4o-mini", "CRUXEval", 46.5, 47.5, 97.9, 0.0),
        ("OpenAI", "GPT-4.1-nano", "BBH", 63.5, 67.5, 82.2, 24.6),
        ("OpenAI", "GPT-4.1-nano", "CRUXEval", 46.5, 49.5, 93.9, 0.0),
        ("OpenAI", "GPT-5-nano", "BBH", 77.5, 80.5, 95.7, 2.6),
        ("OpenAI", "GPT-5-nano", "CRUXEval", 52.5, 53.5, 98.1, 0.0),
        ("Google", "Gemini-2.0-Flash", "BBH", 63.5, 60.5, 91.7, 20.3),
        ("Google", "Gemini-2.0-Flash", "CRUXEval", 48.0, 49.5, 94.9, 2.0),
        ("Alibaba", "Qwen3.5-35B", "BBH", 88.5, 88.5, 100.0, 0.0),
        ("Alibaba", "Qwen3.5-35B", "CRUXEval", 53.5, 53.5, 100.0, 0.0),
        ("Alibaba", "Qwen3.5-Plus", "BBH", 86.5, 89.5, 96.6, 0.0),
        ("Alibaba", "Qwen3.5-Plus", "CRUXEval", 52.5, 53.0, 99.0, 0.0),
        ("DeepSeek", "DeepSeek-Chat", "BBH", 79.5, 80.0, 98.8, 2.5),
        ("DeepSeek", "DeepSeek-Chat", "CRUXEval", 53.0, 53.0, 100.0, 0.0),
    ]
    return pd.DataFrame(rows, columns=["Provider", "Model", "Dataset", "EA", "OA", "EC", "ERR"])


def plot_table1() -> None:
    df = build_table1_data()
    metrics = ["EA", "OA", "EC", "ERR"]
    metric_ranges = {"EA": (0, 100), "OA": (0, 100), "EC": (0, 100), "ERR": (0, 15)}
    datasets = ["MATH", "MMLU", "GSM8K", "BBH", "CRUXEval", "HotpotQA"]
    methods = ["CoT", "Self-Refine", "Zero-Shot-CoT", "Plan-and-Solve"]

    fig, axes = plt.subplots(2, 2, figsize=(14, 8))
    fig.suptitle("Table 1 Reimagined: Prompting Strategy Patterns Across Benchmarks", fontsize=16, y=1.02)
    for ax, metric in zip(axes.flat, metrics):
        pivot = df.pivot(index="Method", columns="Dataset", values=metric).loc[methods, datasets]
        sns.heatmap(
            pivot,
            ax=ax,
            cmap="YlGnBu" if metric != "ERR" else "YlOrRd",
            annot=True,
            fmt=".1f",
            linewidths=0.5,
            linecolor="white",
            cbar=False,
            vmin=metric_ranges[metric][0],
            vmax=metric_ranges[metric][1],
        )
        ax.set_title(metric)
        ax.set_xlabel("")
        ax.set_ylabel("")
    fig.tight_layout()
    save_figure(fig, "table1_prompting_benchmark_heatmaps")


def plot_table2() -> None:
    df = build_table2_data()
    df["ModelLabel"] = df["Provider"] + " | " + df["Model"]
    model_order = [
        "OpenAI | GPT-4o-mini",
        "OpenAI | GPT-4.1-nano",
        "OpenAI | GPT-5-nano",
        "Google | Gemini-2.0-Flash",
        "Alibaba | Qwen3.5-35B",
        "Alibaba | Qwen3.5-Plus",
        "DeepSeek | DeepSeek-Chat",
    ]
    datasets = ["MATH", "MMLU", "BBH", "CRUXEval"]
    metrics = ["EA", "OA", "EC", "ERR"]
    metric_ranges = {"EA": (40, 100), "OA": (40, 100), "EC": (80, 100), "ERR": (0, 35)}

    fig, axes = plt.subplots(2, 2, figsize=(15, 9))
    fig.suptitle("Table 2 Reimagined: Multi-Model Executable Explanation Landscape", fontsize=16, y=1.02)
    for ax, metric in zip(axes.flat, metrics):
        pivot = df.pivot(index="ModelLabel", columns="Dataset", values=metric).loc[model_order, datasets]
        sns.heatmap(
            pivot,
            ax=ax,
            cmap="GnBu" if metric != "ERR" else "rocket_r",
            annot=True,
            fmt=".1f",
            linewidths=0.5,
            linecolor="white",
            cbar=False,
            vmin=metric_ranges[metric][0],
            vmax=metric_ranges[metric][1],
        )
        ax.set_title(metric)
        ax.set_xlabel("")
        ax.set_ylabel("")
    fig.tight_layout()
    save_figure(fig, "table2_model_benchmark_heatmaps")


def plot_table3() -> None:
    math = pd.DataFrame(
        {
            "Category": ["Prealgebra", "Number Theory", "Intermediate Alg.", "Counting & Prob.", "Precalculus", "Average"],
            "Pert SR": [50.0, 83.3, 33.3, 50.0, 16.7, 46.7],
            "Test SR": [87.5, 75.0, 50.0, 75.0, 37.5, 65.0],
            "DAG CE": [1.05, 0.75, 0.30, 1.72, 0.43, 0.85],
            "Baseline CE": [11.51, 1.39, 0.75, 8.69, 0.79, 4.63],
            "Delta CE": [10.46, 0.64, 0.45, 6.97, 0.36, 3.78],
        }
    )
    mmlu = pd.DataFrame(
        {
            "Category": [
                "Classification & Rules",
                "Health & Medicine",
                "History & Politics",
                "Science & Technology",
                "Economics & Finance",
                "Average",
            ],
            "Pert SR": [83.3, 100.0, 66.6, 83.3, 100.0, 86.6],
            "Test SR": [65.0, 80.0, 75.0, 65.0, 40.0, 65.0],
            "DAG CE": [1.00, 0.53, 0.67, 0.98, 1.69, 0.97],
            "Baseline CE": [0.83, 4.51, 4.51, 0.83, 13.82, 4.90],
            "Delta CE": [-0.17, 3.98, 3.84, -0.15, 12.13, 3.93],
        }
    )

    fig, axes = plt.subplots(2, 2, figsize=(16, 10), gridspec_kw={"height_ratios": [2, 1]})
    fig.suptitle("Table 3 Reimagined: DAG Calibration vs. Baseline by Category", fontsize=16, y=1.02)

    for col, (title, df) in enumerate([("MATH", math), ("MMLU-CF", mmlu)]):
        ax_top = axes[0, col]
        ax_bottom = axes[1, col]
        order = np.arange(len(df))[::-1]
        ax_top.hlines(order, df["DAG CE"], df["Baseline CE"], color=COLORS["sand"], linewidth=3)
        ax_top.scatter(df["DAG CE"], order, s=90, color=COLORS["teal"], label="DAG CE", zorder=3)
        ax_top.scatter(df["Baseline CE"], order, s=90, color=COLORS["red"], label="Baseline CE", zorder=3)
        for y, delta in zip(order, df["Delta CE"]):
            ax_top.text(max(df["Baseline CE"].max(), df["DAG CE"].max()) + 0.3, y, f"{delta:+.2f}", va="center", fontsize=9)
        ax_top.set_yticks(order)
        ax_top.set_yticklabels(df["Category"])
        ax_top.set_title(f"{title}: Cross-Entropy Calibration")
        ax_top.set_xlabel("Cross-Entropy (lower is better)")
        ax_top.grid(axis="x", alpha=0.25)
        ax_top.legend(loc="lower right", frameon=False)

        x = np.arange(len(df))
        width = 0.38
        ax_bottom.bar(x - width / 2, df["Pert SR"], width=width, color=COLORS["navy"], label="Pert. SR")
        ax_bottom.bar(x + width / 2, df["Test SR"], width=width, color=COLORS["gold"], label="Test SR")
        ax_bottom.set_ylim(0, 110)
        ax_bottom.set_xticks(x)
        ax_bottom.set_xticklabels(df["Category"], rotation=20, ha="right")
        ax_bottom.set_ylabel("Success Rate (%)")
        ax_bottom.set_title(f"{title}: Perturbation Fidelity")
        ax_bottom.legend(loc="upper right", frameon=False)
        ax_bottom.grid(axis="y", alpha=0.25)

    fig.tight_layout()
    save_figure(fig, "table3_dag_success_rate_panels")


def plot_table4() -> None:
    df = pd.DataFrame(
        {
            "Perturbation": ["Mild", "Moderate", "Aggressive"],
            "MATH_Nodes": [9, 10, 13],
            "MATH_Edges": [35, 35, 31],
            "MATH_Pret": [51.9, 74.2, 96.4],
            "MATH_GT": [34.8, 62.9, 96.4],
            "MMLU_Nodes": [18, 23, 26],
            "MMLU_Edges": [29, 30, 32],
            "MMLU_Pret": [50.8, 58.8, 66.6],
            "MMLU_GT": [48.3, 53.1, 61.3],
        }
    )
    x = np.arange(len(df))
    fig, axes = plt.subplots(2, 2, figsize=(14, 9), gridspec_kw={"height_ratios": [2, 1]})
    fig.suptitle("Table 4 Reimagined: Coverage Growth and DAG Size", fontsize=16, y=1.02)

    for col, prefix in enumerate(["MATH", "MMLU"]):
        ax_top = axes[0, col]
        ax_bottom = axes[1, col]
        ax_top.plot(x, df[f"{prefix}_Pret"], marker="o", markersize=8, linewidth=2.5, color=COLORS["teal"], label="Pret.")
        ax_top.plot(x, df[f"{prefix}_GT"], marker="s", markersize=7, linewidth=2.5, color=COLORS["navy"], label="GT")
        ax_top.fill_between(x, df[f"{prefix}_GT"], df[f"{prefix}_Pret"], color=COLORS["gold"], alpha=0.15)
        ax_top.set_xticks(x)
        ax_top.set_xticklabels(df["Perturbation"])
        ax_top.set_ylim(0, 105)
        ax_top.set_ylabel("Coverage (%)")
        ax_top.set_title(f"{prefix if prefix != 'MMLU' else 'MMLU-CF'} Coverage")
        ax_top.legend(frameon=False, loc="upper left")
        ax_top.grid(axis="y", alpha=0.25)

        width = 0.35
        ax_bottom.bar(x - width / 2, df[f"{prefix}_Nodes"], width=width, color=COLORS["sage"], label="Nodes")
        ax_bottom.bar(x + width / 2, df[f"{prefix}_Edges"], width=width, color=COLORS["slate"], label="Edges")
        ax_bottom.set_xticks(x)
        ax_bottom.set_xticklabels(df["Perturbation"])
        ax_bottom.set_ylabel("Count")
        ax_bottom.set_title(f"{prefix if prefix != 'MMLU' else 'MMLU-CF'} DAG Size")
        ax_bottom.legend(frameon=False, loc="upper left")
        ax_bottom.grid(axis="y", alpha=0.25)

    fig.tight_layout()
    save_figure(fig, "table4_trajectory_coverage_and_dag_size")


def plot_table5() -> None:
    rows = [
        ("MATH", "Algebra (80%)", "Application of Formulas", "Logic", 0.32),
        ("MATH", "Algebra (80%)", "Multi-step Reasoning", "Multi-step", 0.20),
        ("MATH", "Algebra (80%)", "Complexity of Operations", "Calculation", 0.18),
        ("MATH", "Prealgebra (80%)", "Area Calculation", "Calculation", 0.37),
        ("MATH", "Prealgebra (80%)", "Reciprocal Confusion", "Logic", 0.23),
        ("MATH", "Prealgebra (80%)", "Multi-step Calculation", "Multi-step", 0.12),
        ("BBH", "Logical Reasoning (87%)", "Overlooking Constraints", "Logic", 0.25),
        ("BBH", "Logical Reasoning (87%)", "Logical Consistency Errors", "Logic", 0.22),
        ("BBH", "Logical Reasoning (87%)", "Parsing Complex Sentences", "Language", 0.22),
        ("BBH", "Spatial-Temporal (47%)", "Multiple Constraints", "Logic", 0.18),
        ("BBH", "Spatial-Temporal (47%)", "Date Calculation Errors", "Calculation", 0.04),
        ("BBH", "Spatial-Temporal (47%)", "Named Entity Confusion", "Language", 0.02),
        ("CRUXEval", "Simple Func. (27%)", "Whitespace Handling", "Logic", 0.13),
        ("CRUXEval", "Simple Func. (27%)", "Encoding Confusion", "Logic", 0.13),
        ("CRUXEval", "Simple Func. (27%)", "Indexing Error", "Off-by-one", 0.13),
        ("CRUXEval", "Loop & Recursion (47%)", "Unconditional Update", "Logic", 0.27),
        ("CRUXEval", "Loop & Recursion (47%)", "Incorrect Counting", "Calculation", 0.13),
        ("CRUXEval", "Loop & Recursion (47%)", "State Mismanagement", "Logic", 0.08),
    ]
    df = pd.DataFrame(rows, columns=["Dataset", "Cluster", "Failure Mode", "Error Type", "Phi"])
    clusters = [
        "Algebra (80%)",
        "Prealgebra (80%)",
        "Logical Reasoning (87%)",
        "Spatial-Temporal (47%)",
        "Simple Func. (27%)",
        "Loop & Recursion (47%)",
    ]

    fig, axes = plt.subplots(3, 2, figsize=(14, 12))
    fig.suptitle("Table 5 Reimagined: Cluster-Level Failure Profiles", fontsize=16, y=1.01)
    for ax, cluster in zip(axes.flat, clusters):
        subset = df[df["Cluster"] == cluster].sort_values("Phi")
        colors = [ERROR_TYPE_COLORS[t] for t in subset["Error Type"]]
        ax.barh(subset["Failure Mode"], subset["Phi"], color=colors, edgecolor="none")
        for y, value in enumerate(subset["Phi"]):
            ax.text(value + 0.008, y, f"{value:.2f}", va="center", fontsize=9)
        dataset = subset["Dataset"].iloc[0]
        ax.set_title(f"{dataset}: {cluster}")
        ax.set_xlim(0, 0.42)
        ax.set_xlabel("Shapley value")
        ax.grid(axis="x", alpha=0.2)
    handles = [Patch(facecolor=color, label=label) for label, color in ERROR_TYPE_COLORS.items()]
    fig.legend(handles=handles, loc="lower center", ncol=5, frameon=False, bbox_to_anchor=(0.5, -0.01))
    fig.tight_layout()
    save_figure(fig, "table5_failure_mode_profiles")


def plot_table5_refined() -> None:
    rows = [
        ("MATH", "Algebra (80%)", "Application of Formulas", "Logic", 0.32),
        ("MATH", "Algebra (80%)", "Multi-step Reasoning", "Multi-step", 0.20),
        ("MATH", "Algebra (80%)", "Complexity of Operations", "Calculation", 0.18),
        ("MATH", "Prealgebra (80%)", "Area Calculation", "Calculation", 0.37),
        ("MATH", "Prealgebra (80%)", "Reciprocal Confusion", "Logic", 0.23),
        ("MATH", "Prealgebra (80%)", "Multi-step Calculation", "Multi-step", 0.12),
        ("BBH", "Logical Reasoning (87%)", "Overlooking Constraints", "Logic", 0.25),
        ("BBH", "Logical Reasoning (87%)", "Logical Consistency Errors", "Logic", 0.22),
        ("BBH", "Logical Reasoning (87%)", "Parsing Complex Sentences", "Language", 0.22),
        ("BBH", "Spatial-Temporal (47%)", "Multiple Constraints", "Logic", 0.18),
        ("BBH", "Spatial-Temporal (47%)", "Date Calculation Errors", "Calculation", 0.04),
        ("BBH", "Spatial-Temporal (47%)", "Named Entity Confusion", "Language", 0.02),
        ("CRUXEval", "Simple Func. (27%)", "Whitespace Handling", "Logic", 0.13),
        ("CRUXEval", "Simple Func. (27%)", "Encoding Confusion", "Logic", 0.13),
        ("CRUXEval", "Simple Func. (27%)", "Indexing Error", "Off-by-one", 0.13),
        ("CRUXEval", "Loop & Recursion (47%)", "Unconditional Update", "Logic", 0.27),
        ("CRUXEval", "Loop & Recursion (47%)", "Incorrect Counting", "Calculation", 0.13),
        ("CRUXEval", "Loop & Recursion (47%)", "State Mismanagement", "Logic", 0.08),
    ]
    df = pd.DataFrame(rows, columns=["Dataset", "Cluster", "Failure Mode", "Error Type", "Phi"])
    panel_order = [
        ("MATH", "Algebra (80%)"),
        ("BBH", "Logical Reasoning (87%)"),
        ("CRUXEval", "Simple Func. (27%)"),
        ("MATH", "Prealgebra (80%)"),
        ("BBH", "Spatial-Temporal (47%)"),
        ("CRUXEval", "Loop & Recursion (47%)"),
    ]
    subplot_titles = {
        ("MATH", "Algebra (80%)"): "MATH-Algebra",
        ("BBH", "Logical Reasoning (87%)"): "BBH-Logical",
        ("CRUXEval", "Simple Func. (27%)"): "CRUXEval-Simple",
        ("MATH", "Prealgebra (80%)"): "MATH-Prealgebra",
        ("BBH", "Spatial-Temporal (47%)"): "BBH-Spatial",
        ("CRUXEval", "Loop & Recursion (47%)"): "CRUXEval-Loop",
    }

    fig, axes = plt.subplots(2, 3, figsize=(12.4, 6.1), sharex=True)
    fig.patch.set_facecolor("white")

    for ax in axes.flat:
        ax.set_facecolor("#fcfbf8")
        ax.spines["left"].set_visible(True)
        ax.spines["left"].set_color("#d8d2c8")
        ax.spines["left"].set_linewidth(0.9)
        ax.spines["bottom"].set_color("#d8d2c8")
        ax.grid(axis="x", color="#ddd6ca", alpha=0.55, linewidth=0.8)
        ax.grid(axis="y", visible=False)
        ax.tick_params(axis="y", length=0, pad=1, labelleft=False)
        ax.tick_params(axis="x", colors="#5d5a55", labelsize=10.6, labelbottom=True, pad=1)
        ax.set_ylabel("Failure modes", fontsize=10.2, color="#4a4742")
        ax.set_xlabel("Shapley value", fontsize=10.6, color="#4a4742", labelpad=1)

    for idx, (ax, (dataset, cluster)) in enumerate(zip(axes.flat, panel_order)):
        subset = df[df["Cluster"] == cluster].sort_values("Phi", ascending=False).copy()
        label_map = {
            "Logical Consistency Errors": "Logical\nInconsistency",
            "Parsing Complex Sentences": "Sentence\nMisparsing",
            "Encoding Confusion": "Encoding\nConfusion",
            "Indexing Error": "Indexing Errors",
            "Date Calculation Errors": "Temporal Errors",
            "Incorrect Counting": "Incorrect Count",
            "State Mismanagement": "State Misupdate",
        }
        subset["Failure Label"] = [label_map.get(label, fill(label, width=18)) for label in subset["Failure Mode"]]
        colors = [ERROR_TYPE_COLORS[t] for t in subset["Error Type"]]
        y_pos = np.array([0.0, 0.98, 1.96])
        ax.axvspan(-0.215, 0.0, color="#f5f1e8", zorder=0)
        bars = ax.barh(
            y_pos,
            subset["Phi"],
            color=colors,
            edgecolor="white",
            linewidth=1.2,
            height=0.56,
        )
        ax.set_xlim(-0.215, 0.40)
        ax.set_xticks(np.arange(0, 0.41, 0.10))
        ax.set_xticklabels([f"{v:.1f}" for v in np.arange(0, 0.41, 0.10)])
        ax.set_yticks([])
        ax.invert_yaxis()
        ax.axvline(0, color="#d8d2c8", linewidth=1.0)
        ax.set_title(subplot_titles[(dataset, cluster)], fontsize=12.0, pad=5, color="#3c3a37")
        for bar, value, label in zip(bars, subset["Phi"], subset["Failure Label"]):
            y = bar.get_y() + bar.get_height() / 2
            ax.text(
                -0.190,
                y,
                label,
                va="center",
                ha="left",
                fontsize=10.3,
                color="#2f2d2a",
                linespacing=0.96,
                zorder=4,
                clip_on=False,
            )
            value_x = value + 0.008 if value >= 0.07 else value + 0.016
            ax.text(
                value_x,
                y,
                f"{value:.2f}",
                va="center",
                ha="left",
                fontsize=10.8,
                fontweight="semibold",
                color="#3b3a37",
            )

    legend_handles = [Patch(facecolor=color, edgecolor="none", label=label) for label, color in ERROR_TYPE_COLORS.items()]
    fig.legend(
        handles=legend_handles,
        loc="lower center",
        bbox_to_anchor=(0.5, -0.01),
        ncol=5,
        frameon=False,
        handlelength=1.2,
        columnspacing=1.2,
        fontsize=10.3,
        handletextpad=0.5,
    )
    fig.subplots_adjust(left=0.04, right=0.99, top=0.90, bottom=0.12, wspace=0.16, hspace=0.40)
    save_figure(fig, "table5_failure_mode_profiles_refined")


def plot_table5_refined_toplabels() -> None:
    rows = [
        ("MATH", "Algebra (80%)", "Application of Formulas", "Logic", 0.32),
        ("MATH", "Algebra (80%)", "Multi-step Reasoning", "Multi-step", 0.20),
        ("MATH", "Algebra (80%)", "Complexity of Operations", "Calculation", 0.18),
        ("MATH", "Prealgebra (80%)", "Area Calculation", "Calculation", 0.37),
        ("MATH", "Prealgebra (80%)", "Reciprocal Confusion", "Logic", 0.23),
        ("MATH", "Prealgebra (80%)", "Multi-step Calculation", "Multi-step", 0.12),
        ("BBH", "Logical Reasoning (87%)", "Overlooking Constraints", "Logic", 0.25),
        ("BBH", "Logical Reasoning (87%)", "Logical Consistency Errors", "Logic", 0.22),
        ("BBH", "Logical Reasoning (87%)", "Parsing Complex Sentences", "Language", 0.22),
        ("BBH", "Spatial-Temporal (47%)", "Multiple Constraints", "Logic", 0.18),
        ("BBH", "Spatial-Temporal (47%)", "Date Calculation Errors", "Calculation", 0.04),
        ("BBH", "Spatial-Temporal (47%)", "Named Entity Confusion", "Language", 0.02),
        ("CRUXEval", "Simple Func. (27%)", "Whitespace Handling", "Logic", 0.13),
        ("CRUXEval", "Simple Func. (27%)", "Encoding Confusion", "Logic", 0.13),
        ("CRUXEval", "Simple Func. (27%)", "Indexing Error", "Off-by-one", 0.13),
        ("CRUXEval", "Loop & Recursion (47%)", "Unconditional Update", "Logic", 0.27),
        ("CRUXEval", "Loop & Recursion (47%)", "Incorrect Counting", "Calculation", 0.13),
        ("CRUXEval", "Loop & Recursion (47%)", "State Mismanagement", "Logic", 0.08),
    ]
    df = pd.DataFrame(rows, columns=["Dataset", "Cluster", "Failure Mode", "Error Type", "Phi"])
    panel_order = [
        ("MATH", "Algebra (80%)"),
        ("BBH", "Logical Reasoning (87%)"),
        ("CRUXEval", "Simple Func. (27%)"),
        ("MATH", "Prealgebra (80%)"),
        ("BBH", "Spatial-Temporal (47%)"),
        ("CRUXEval", "Loop & Recursion (47%)"),
    ]
    short_titles = {
        "Algebra (80%)": "Algebra 80%",
        "Logical Reasoning (87%)": "Logical 87%",
        "Simple Func. (27%)": "Simple Func. 27%",
        "Prealgebra (80%)": "Prealgebra 80%",
        "Spatial-Temporal (47%)": "Spatial 47%",
        "Loop & Recursion (47%)": "Loop Rec. 47%",
    }
    column_headers = ["MATH", "BBH", "CRUXEval"]

    fig, axes = plt.subplots(2, 3, figsize=(12.8, 6.15), sharex=True)
    fig.patch.set_facecolor("white")

    for ax in axes.flat:
        ax.set_facecolor("#fcfbf8")
        ax.spines["left"].set_visible(False)
        ax.spines["bottom"].set_color("#d8d2c8")
        ax.grid(axis="x", color="#ddd6ca", alpha=0.55, linewidth=0.8)
        ax.grid(axis="y", visible=False)
        ax.tick_params(axis="y", length=0, pad=1, labelleft=False)
        ax.tick_params(axis="x", colors="#5d5a55", labelsize=9.1)
        ax.set_yticks([])
        ax.invert_yaxis()

    for ax, (_, cluster) in zip(axes.flat, panel_order):
        subset = df[df["Cluster"] == cluster].sort_values("Phi", ascending=False).copy()
        subset["Failure Label"] = subset["Failure Mode"]
        colors = [ERROR_TYPE_COLORS[t] for t in subset["Error Type"]]
        y_pos = np.array([0.14, 1.22, 2.30])
        bars = ax.barh(
            y_pos,
            subset["Phi"],
            color=colors,
            edgecolor="white",
            linewidth=1.2,
            height=0.42,
        )
        ax.set_xlim(0.0, 0.40)
        ax.set_xticks(np.arange(0, 0.41, 0.10))
        ax.set_title(short_titles[cluster], fontsize=9.7, pad=7, color="#3c3a37")
        for bar, value, label in zip(bars, subset["Phi"], subset["Failure Label"]):
            y = bar.get_y()
            ax.text(
                0.004,
                y - 0.045,
                label,
                va="top",
                ha="left",
                fontsize=7.7,
                color="#3c3a37",
                clip_on=False,
            )
            value_x = value + 0.008 if value >= 0.07 else value + 0.016
            ax.text(
                value_x,
                bar.get_y() + bar.get_height() / 2,
                f"{value:.2f}",
                va="center",
                ha="left",
                fontsize=8.9,
                fontweight="semibold",
                color="#3b3a37",
            )

    for ax in axes[0]:
        ax.set_xlabel("")
    for ax in axes[1]:
        ax.set_xlabel("Shapley value", fontsize=9.8, color="#3c3a37")

    for x, header in zip([0.18, 0.50, 0.82], column_headers):
        fig.text(
            x,
            0.972,
            header,
            ha="center",
            va="center",
            fontsize=13.0,
            fontweight="bold",
            color="#2f2d2a",
        )

    legend_handles = [Patch(facecolor=color, edgecolor="none", label=label) for label, color in ERROR_TYPE_COLORS.items()]
    fig.legend(
        handles=legend_handles,
        loc="lower center",
        bbox_to_anchor=(0.5, -0.01),
        ncol=5,
        frameon=False,
        handlelength=1.2,
        columnspacing=1.2,
    )
    fig.subplots_adjust(left=0.05, right=0.99, top=0.90, bottom=0.12, wspace=0.25, hspace=0.52)
    save_figure(fig, "table5_failure_mode_profiles_refined_toplabels")


def plot_table5_vertical() -> None:
    rows = [
        ("MATH", "Algebra (80%)", "Application of Formulas", "Logic", 0.32),
        ("MATH", "Algebra (80%)", "Multi-step Reasoning", "Multi-step", 0.20),
        ("MATH", "Algebra (80%)", "Complexity of Operations", "Calculation", 0.18),
        ("MATH", "Prealgebra (80%)", "Area Calculation", "Calculation", 0.37),
        ("MATH", "Prealgebra (80%)", "Reciprocal Confusion", "Logic", 0.23),
        ("MATH", "Prealgebra (80%)", "Multi-step Calculation", "Multi-step", 0.12),
        ("BBH", "Logical Reasoning (87%)", "Overlooking Constraints", "Logic", 0.25),
        ("BBH", "Logical Reasoning (87%)", "Logical Consistency Errors", "Logic", 0.22),
        ("BBH", "Logical Reasoning (87%)", "Parsing Complex Sentences", "Language", 0.22),
        ("BBH", "Spatial-Temporal (47%)", "Multiple Constraints", "Logic", 0.18),
        ("BBH", "Spatial-Temporal (47%)", "Date Calculation Errors", "Calculation", 0.04),
        ("BBH", "Spatial-Temporal (47%)", "Named Entity Confusion", "Language", 0.02),
        ("CRUXEval", "Simple Func. (27%)", "Whitespace Handling", "Logic", 0.13),
        ("CRUXEval", "Simple Func. (27%)", "Encoding Confusion", "Logic", 0.13),
        ("CRUXEval", "Simple Func. (27%)", "Indexing Error", "Off-by-one", 0.13),
        ("CRUXEval", "Loop & Recursion (47%)", "Unconditional Update", "Logic", 0.27),
        ("CRUXEval", "Loop & Recursion (47%)", "Incorrect Counting", "Calculation", 0.13),
        ("CRUXEval", "Loop & Recursion (47%)", "State Mismanagement", "Logic", 0.08),
    ]
    df = pd.DataFrame(rows, columns=["Dataset", "Cluster", "Failure Mode", "Error Type", "Phi"])
    panel_order = [
        ("MATH", "Algebra (80%)"),
        ("BBH", "Logical Reasoning (87%)"),
        ("CRUXEval", "Simple Func. (27%)"),
        ("MATH", "Prealgebra (80%)"),
        ("BBH", "Spatial-Temporal (47%)"),
        ("CRUXEval", "Loop & Recursion (47%)"),
    ]
    short_titles = {
        "Algebra (80%)": "Algebra 80%",
        "Logical Reasoning (87%)": "Logical 87%",
        "Simple Func. (27%)": "Simple Func. 27%",
        "Prealgebra (80%)": "Prealgebra 80%",
        "Spatial-Temporal (47%)": "Spatial 47%",
        "Loop & Recursion (47%)": "Loop Rec. 47%",
    }
    short_labels = {
        "Application of Formulas": "App. Formula",
        "Multi-step Reasoning": "Multi-step",
        "Complexity of Operations": "Complex Ops",
        "Area Calculation": "Area Calc.",
        "Reciprocal Confusion": "Reciprocal",
        "Multi-step Calculation": "Step Calc.",
        "Overlooking Constraints": "Constraints",
        "Logical Consistency Errors": "Consistency",
        "Parsing Complex Sentences": "Parsing",
        "Multiple Constraints": "Multi-Const.",
        "Date Calculation Errors": "Date Calc.",
        "Named Entity Confusion": "Entity Conf.",
        "Whitespace Handling": "Whitespace",
        "Encoding Confusion": "Encoding",
        "Indexing Error": "Indexing",
        "Unconditional Update": "Update",
        "Incorrect Counting": "Counting",
        "State Mismanagement": "State Mgmt.",
    }
    column_headers = ["MATH", "BBH", "CRUXEval"]

    fig, axes = plt.subplots(2, 3, figsize=(11.8, 6.3), sharey=True)
    fig.patch.set_facecolor("white")

    for ax in axes.flat:
        ax.set_facecolor("#fcfbf8")
        ax.spines["top"].set_visible(False)
        ax.spines["right"].set_visible(False)
        ax.spines["left"].set_color("#d8d2c8")
        ax.spines["bottom"].set_color("#d8d2c8")
        ax.grid(axis="y", color="#ddd6ca", alpha=0.55, linewidth=0.8)
        ax.grid(axis="x", visible=False)
        ax.tick_params(axis="x", colors="#5d5a55", labelsize=8.8, pad=3)
        ax.tick_params(axis="y", colors="#5d5a55", labelsize=8.8)
        ax.set_ylim(0, 0.40)
        ax.set_yticks(np.arange(0, 0.41, 0.10))

    for ax, (_, cluster) in zip(axes.flat, panel_order):
        subset = df[df["Cluster"] == cluster].sort_values("Phi", ascending=False).copy()
        subset["Label"] = subset["Failure Mode"].map(short_labels)
        colors = [ERROR_TYPE_COLORS[t] for t in subset["Error Type"]]
        x = np.arange(len(subset))
        bars = ax.bar(x, subset["Phi"], color=colors, edgecolor="white", linewidth=1.2, width=0.62)
        ax.set_xticks(x)
        ax.set_xticklabels(subset["Label"], rotation=18, ha="right")
        ax.set_title(short_titles[cluster], fontsize=9.7, pad=7, color="#3c3a37")
        for bar, value in zip(bars, subset["Phi"]):
            ax.text(
                bar.get_x() + bar.get_width() / 2,
                value + 0.012,
                f"{value:.2f}",
                ha="center",
                va="bottom",
                fontsize=9.0,
                color="#3b3a37",
                fontweight="semibold",
            )

    for ax in axes[:, 0]:
        ax.set_ylabel("Shapley value", fontsize=9.8, color="#3c3a37")

    for x, header in zip([0.18, 0.50, 0.82], column_headers):
        fig.text(
            x,
            0.972,
            header,
            ha="center",
            va="center",
            fontsize=13.0,
            fontweight="bold",
            color="#2f2d2a",
        )

    legend_handles = [Patch(facecolor=color, edgecolor="none", label=label) for label, color in ERROR_TYPE_COLORS.items()]
    fig.legend(
        handles=legend_handles,
        loc="lower center",
        bbox_to_anchor=(0.5, -0.01),
        ncol=5,
        frameon=False,
        handlelength=1.2,
        columnspacing=1.2,
    )
    fig.subplots_adjust(left=0.07, right=0.99, top=0.90, bottom=0.18, wspace=0.22, hspace=0.48)
    save_figure(fig, "table5_failure_mode_profiles_vertical")


def plot_table5_vertical_refined() -> None:
    rows = [
        ("MATH", "Algebra (80%)", "Application of Formulas", "Logic", 0.32),
        ("MATH", "Algebra (80%)", "Multi-step Reasoning", "Multi-step", 0.20),
        ("MATH", "Algebra (80%)", "Complexity of Operations", "Calculation", 0.18),
        ("MATH", "Prealgebra (80%)", "Area Calculation", "Calculation", 0.37),
        ("MATH", "Prealgebra (80%)", "Reciprocal Confusion", "Logic", 0.23),
        ("MATH", "Prealgebra (80%)", "Multi-step Calculation", "Multi-step", 0.12),
        ("BBH", "Logical Reasoning (87%)", "Overlooking Constraints", "Logic", 0.25),
        ("BBH", "Logical Reasoning (87%)", "Logical Consistency Errors", "Logic", 0.22),
        ("BBH", "Logical Reasoning (87%)", "Parsing Complex Sentences", "Language", 0.22),
        ("BBH", "Spatial-Temporal (47%)", "Multiple Constraints", "Logic", 0.18),
        ("BBH", "Spatial-Temporal (47%)", "Date Calculation Errors", "Calculation", 0.04),
        ("BBH", "Spatial-Temporal (47%)", "Named Entity Confusion", "Language", 0.02),
        ("CRUXEval", "Simple Func. (27%)", "Whitespace Handling", "Logic", 0.13),
        ("CRUXEval", "Simple Func. (27%)", "Encoding Confusion", "Logic", 0.13),
        ("CRUXEval", "Simple Func. (27%)", "Indexing Error", "Off-by-one", 0.13),
        ("CRUXEval", "Loop & Recursion (47%)", "Unconditional Update", "Logic", 0.27),
        ("CRUXEval", "Loop & Recursion (47%)", "Incorrect Counting", "Calculation", 0.13),
        ("CRUXEval", "Loop & Recursion (47%)", "State Mismanagement", "Logic", 0.08),
    ]
    df = pd.DataFrame(rows, columns=["Dataset", "Cluster", "Failure Mode", "Error Type", "Phi"])
    panel_order = [
        ("MATH", "Algebra (80%)"),
        ("BBH", "Logical Reasoning (87%)"),
        ("CRUXEval", "Simple Func. (27%)"),
        ("MATH", "Prealgebra (80%)"),
        ("BBH", "Spatial-Temporal (47%)"),
        ("CRUXEval", "Loop & Recursion (47%)"),
    ]
    short_titles = {
        "Algebra (80%)": "Algebra 80%",
        "Logical Reasoning (87%)": "Logical 87%",
        "Simple Func. (27%)": "Simple Func. 27%",
        "Prealgebra (80%)": "Prealgebra 80%",
        "Spatial-Temporal (47%)": "Spatial 47%",
        "Loop & Recursion (47%)": "Loop Rec. 47%",
    }
    short_labels = {
        "Application of Formulas": "App.\nFormula",
        "Multi-step Reasoning": "Multi-\nstep",
        "Complexity of Operations": "Complex\nOps",
        "Area Calculation": "Area\nCalc.",
        "Reciprocal Confusion": "Reciprocal",
        "Multi-step Calculation": "Step\nCalc.",
        "Overlooking Constraints": "Constraint\nMiss",
        "Logical Consistency Errors": "Consistency",
        "Parsing Complex Sentences": "Parsing",
        "Multiple Constraints": "Multi-\nConst.",
        "Date Calculation Errors": "Date\nCalc.",
        "Named Entity Confusion": "Entity\nConf.",
        "Whitespace Handling": "Whitespace",
        "Encoding Confusion": "Encoding",
        "Indexing Error": "Indexing",
        "Unconditional Update": "Update",
        "Incorrect Counting": "Counting",
        "State Mismanagement": "State\nMgmt.",
    }
    column_headers = ["MATH", "BBH", "CRUXEval"]

    fig, axes = plt.subplots(2, 3, figsize=(11.4, 6.5), sharey=True)
    fig.patch.set_facecolor("white")

    for ax in axes.flat:
        ax.set_facecolor("#fdfcf9")
        ax.spines["top"].set_visible(False)
        ax.spines["right"].set_visible(False)
        ax.spines["left"].set_color("#d9d3c8")
        ax.spines["bottom"].set_color("#d9d3c8")
        ax.spines["left"].set_linewidth(0.9)
        ax.spines["bottom"].set_linewidth(0.9)
        ax.grid(axis="y", color="#e4ddd1", alpha=0.7, linewidth=0.8)
        ax.grid(axis="x", visible=False)
        ax.tick_params(axis="x", colors="#5d5a55", labelsize=8.0, pad=2, length=0)
        ax.tick_params(axis="y", colors="#5d5a55", labelsize=8.2, length=0)
        ax.set_ylim(0, 0.405)
        ax.set_yticks(np.arange(0, 0.41, 0.10))
        ax.set_yticklabels([f"{t:.1f}" for t in np.arange(0, 0.41, 0.10)])

    for ax, (_, cluster) in zip(axes.flat, panel_order):
        subset = df[df["Cluster"] == cluster].sort_values("Phi", ascending=False).copy()
        subset["Label"] = subset["Failure Mode"].map(short_labels)
        colors = [ERROR_TYPE_COLORS[t] for t in subset["Error Type"]]
        x = np.arange(len(subset))
        bars = ax.bar(
            x,
            subset["Phi"],
            color=colors,
            edgecolor="white",
            linewidth=1.0,
            width=0.48,
            zorder=3,
        )
        ax.set_xticks(x)
        ax.set_xticklabels(subset["Label"], rotation=0, ha="center", linespacing=0.95)
        ax.set_title(short_titles[cluster], fontsize=9.0, pad=8, color="#3c3a37", fontweight="semibold")
        for bar, value in zip(bars, subset["Phi"]):
            ax.text(
                bar.get_x() + bar.get_width() / 2,
                value + 0.010,
                f"{value:.2f}",
                ha="center",
                va="bottom",
                fontsize=8.4,
                color="#3b3a37",
                fontweight="semibold",
            )

    for ax in axes[:, 0]:
        ax.set_ylabel("Shapley value", fontsize=9.0, color="#3c3a37", labelpad=8)
    for ax in axes[:, 1:].flat:
        ax.set_ylabel("")

    for x, header in zip([0.18, 0.50, 0.82], column_headers):
        fig.text(
            x,
            0.965,
            header,
            ha="center",
            va="center",
            fontsize=12.0,
            fontweight="bold",
            color="#2f2d2a",
        )

    legend_handles = [Patch(facecolor=color, edgecolor="none", label=label) for label, color in ERROR_TYPE_COLORS.items()]
    fig.legend(
        handles=legend_handles,
        loc="lower center",
        bbox_to_anchor=(0.5, -0.005),
        ncol=5,
        frameon=False,
        handlelength=1.1,
        handleheight=0.8,
        columnspacing=1.0,
        fontsize=8.6,
    )
    fig.subplots_adjust(left=0.07, right=0.99, top=0.88, bottom=0.17, wspace=0.22, hspace=0.50)
    save_figure(fig, "table5_failure_mode_profiles_vertical_refined")


def plot_table5_vertical_editorial() -> None:
    rows = [
        ("MATH", "Algebra (80%)", "Application of Formulas", "Logic", 0.32),
        ("MATH", "Algebra (80%)", "Multi-step Reasoning", "Multi-step", 0.20),
        ("MATH", "Algebra (80%)", "Complexity of Operations", "Calculation", 0.18),
        ("MATH", "Prealgebra (80%)", "Area Calculation", "Calculation", 0.37),
        ("MATH", "Prealgebra (80%)", "Reciprocal Confusion", "Logic", 0.23),
        ("MATH", "Prealgebra (80%)", "Multi-step Calculation", "Multi-step", 0.12),
        ("BBH", "Logical Reasoning (87%)", "Overlooking Constraints", "Logic", 0.25),
        ("BBH", "Logical Reasoning (87%)", "Logical Consistency Errors", "Logic", 0.22),
        ("BBH", "Logical Reasoning (87%)", "Parsing Complex Sentences", "Language", 0.22),
        ("BBH", "Spatial-Temporal (47%)", "Multiple Constraints", "Logic", 0.18),
        ("BBH", "Spatial-Temporal (47%)", "Date Calculation Errors", "Calculation", 0.04),
        ("BBH", "Spatial-Temporal (47%)", "Named Entity Confusion", "Language", 0.02),
        ("CRUXEval", "Simple Func. (27%)", "Whitespace Handling", "Logic", 0.13),
        ("CRUXEval", "Simple Func. (27%)", "Encoding Confusion", "Logic", 0.13),
        ("CRUXEval", "Simple Func. (27%)", "Indexing Error", "Off-by-one", 0.13),
        ("CRUXEval", "Loop & Recursion (47%)", "Unconditional Update", "Logic", 0.27),
        ("CRUXEval", "Loop & Recursion (47%)", "Incorrect Counting", "Calculation", 0.13),
        ("CRUXEval", "Loop & Recursion (47%)", "State Mismanagement", "Logic", 0.08),
    ]
    df = pd.DataFrame(rows, columns=["Dataset", "Cluster", "Failure Mode", "Error Type", "Phi"])
    panel_order = [
        ("MATH", "Algebra (80%)"),
        ("BBH", "Logical Reasoning (87%)"),
        ("CRUXEval", "Simple Func. (27%)"),
        ("MATH", "Prealgebra (80%)"),
        ("BBH", "Spatial-Temporal (47%)"),
        ("CRUXEval", "Loop & Recursion (47%)"),
    ]
    short_titles = {
        "Algebra (80%)": "Algebra 80%",
        "Logical Reasoning (87%)": "Logical 87%",
        "Simple Func. (27%)": "Simple 27%",
        "Prealgebra (80%)": "Prealgebra 80%",
        "Spatial-Temporal (47%)": "Spatial 47%",
        "Loop & Recursion (47%)": "Loop 47%",
    }
    column_headers = ["MATH", "BBH", "CRUXEval"]

    fig, axes = plt.subplots(2, 3, figsize=(13.2, 6.3), sharey=True)
    fig.patch.set_facecolor("white")

    for ax in axes.flat:
        ax.set_facecolor("#fcfbf7")
        ax.spines["top"].set_visible(False)
        ax.spines["right"].set_visible(False)
        ax.spines["left"].set_color("#d8d2c8")
        ax.spines["bottom"].set_color("#d8d2c8")
        ax.spines["left"].set_linewidth(0.9)
        ax.spines["bottom"].set_linewidth(0.9)
        ax.grid(axis="y", color="#e6dfd2", alpha=0.75, linewidth=0.8)
        ax.grid(axis="x", visible=False)
        ax.tick_params(axis="x", colors="#5b5853", labelsize=7.3, pad=4, length=0)
        ax.tick_params(axis="y", colors="#5b5853", labelsize=8.0, length=0)
        ax.set_ylim(0, 0.405)
        ax.set_yticks(np.arange(0, 0.41, 0.10))
        ax.set_yticklabels([f"{t:.1f}" for t in np.arange(0, 0.41, 0.10)])
        ax.set_xlim(0.45, 2.55)

    x = np.array([0.95, 1.50, 2.05])
    for ax, (_, cluster) in zip(axes.flat, panel_order):
        subset = df[df["Cluster"] == cluster].sort_values("Phi", ascending=False).copy()
        colors = [ERROR_TYPE_COLORS[t] for t in subset["Error Type"]]
        bars = ax.bar(
            x,
            subset["Phi"],
            color=colors,
            edgecolor="white",
            linewidth=1.0,
            width=0.34,
            zorder=3,
        )
        ax.set_xticks(x)
        ax.set_xticklabels(subset["Failure Mode"], rotation=11, ha="right", rotation_mode="anchor")
        ax.set_title(short_titles[cluster], fontsize=9.1, pad=8, color="#3b3834", fontweight="semibold")
        for bar, value in zip(bars, subset["Phi"]):
            ax.text(
                bar.get_x() + bar.get_width() / 2,
                value + 0.010,
                f"{value:.2f}",
                ha="center",
                va="bottom",
                fontsize=8.4,
                color="#3b3834",
                fontweight="semibold",
            )

    for ax in axes[:, 0]:
        ax.set_ylabel("Shapley value", fontsize=9.0, color="#3b3834", labelpad=8)
    for ax in axes[:, 1:].flat:
        ax.set_ylabel("")

    for xh, header in zip([0.18, 0.50, 0.82], column_headers):
        fig.text(
            xh,
            0.968,
            header,
            ha="center",
            va="center",
            fontsize=11.8,
            fontweight="bold",
            color="#2f2d2a",
        )

    legend_handles = [Patch(facecolor=color, edgecolor="none", label=label) for label, color in ERROR_TYPE_COLORS.items()]
    fig.legend(
        handles=legend_handles,
        loc="lower center",
        bbox_to_anchor=(0.5, -0.003),
        ncol=5,
        frameon=False,
        handlelength=1.1,
        handleheight=0.8,
        columnspacing=1.0,
        fontsize=8.5,
    )
    fig.subplots_adjust(left=0.06, right=0.99, top=0.89, bottom=0.19, wspace=0.21, hspace=0.52)
    save_figure(fig, "table5_failure_mode_profiles_vertical_editorial")


def plot_table5_final() -> None:
    rows = [
        ("MATH", "Algebra (80%)", "Application of Formulas", "Logic", 0.32),
        ("MATH", "Algebra (80%)", "Multi-step Reasoning", "Multi-step", 0.20),
        ("MATH", "Algebra (80%)", "Complexity of Operations", "Calculation", 0.18),
        ("MATH", "Prealgebra (80%)", "Area Calculation", "Calculation", 0.37),
        ("MATH", "Prealgebra (80%)", "Reciprocal Confusion", "Logic", 0.23),
        ("MATH", "Prealgebra (80%)", "Multi-step Calculation", "Multi-step", 0.12),
        ("BBH", "Logical Reasoning (87%)", "Overlooking Constraints", "Logic", 0.25),
        ("BBH", "Logical Reasoning (87%)", "Logical Consistency Errors", "Logic", 0.22),
        ("BBH", "Logical Reasoning (87%)", "Parsing Complex Sentences", "Language", 0.22),
        ("BBH", "Spatial-Temporal (47%)", "Multiple Constraints", "Logic", 0.18),
        ("BBH", "Spatial-Temporal (47%)", "Date Calculation Errors", "Calculation", 0.04),
        ("BBH", "Spatial-Temporal (47%)", "Named Entity Confusion", "Language", 0.02),
        ("CRUXEval", "Simple Func. (27%)", "Whitespace Handling", "Logic", 0.13),
        ("CRUXEval", "Simple Func. (27%)", "Encoding Confusion", "Logic", 0.13),
        ("CRUXEval", "Simple Func. (27%)", "Indexing Error", "Off-by-one", 0.13),
        ("CRUXEval", "Loop & Recursion (47%)", "Unconditional Update", "Logic", 0.27),
        ("CRUXEval", "Loop & Recursion (47%)", "Incorrect Counting", "Calculation", 0.13),
        ("CRUXEval", "Loop & Recursion (47%)", "State Mismanagement", "Logic", 0.08),
    ]
    df = pd.DataFrame(rows, columns=["Dataset", "Cluster", "Failure Mode", "Error Type", "Phi"])
    panel_order = [
        ("MATH", "Algebra (80%)"),
        ("BBH", "Logical Reasoning (87%)"),
        ("CRUXEval", "Simple Func. (27%)"),
        ("MATH", "Prealgebra (80%)"),
        ("BBH", "Spatial-Temporal (47%)"),
        ("CRUXEval", "Loop & Recursion (47%)"),
    ]
    short_titles = {
        "Algebra (80%)": "Algebra 80%",
        "Logical Reasoning (87%)": "Logical 87%",
        "Simple Func. (27%)": "Simple 27%",
        "Prealgebra (80%)": "Prealgebra 80%",
        "Spatial-Temporal (47%)": "Spatial 47%",
        "Loop & Recursion (47%)": "Loop 47%",
    }
    column_headers = ["MATH", "BBH", "CRUXEval"]

    fig, axes = plt.subplots(2, 3, figsize=(14.4, 6.1), sharey=True)
    fig.patch.set_facecolor("white")

    x = np.array([0.80, 1.65, 2.50])

    for ax in axes.flat:
        ax.set_facecolor("#fcfbf8")
        ax.spines["top"].set_visible(False)
        ax.spines["right"].set_visible(False)
        ax.spines["left"].set_color("#d8d2c8")
        ax.spines["bottom"].set_color("#d8d2c8")
        ax.spines["left"].set_linewidth(0.9)
        ax.spines["bottom"].set_linewidth(0.9)
        ax.grid(axis="y", color="#e6dfd2", alpha=0.8, linewidth=0.8)
        ax.grid(axis="x", visible=False)
        ax.tick_params(axis="x", colors="#57544f", labelsize=7.1, pad=6, length=0)
        ax.tick_params(axis="y", colors="#57544f", labelsize=8.0, length=0)
        ax.set_ylim(0, 0.405)
        ax.set_yticks(np.arange(0, 0.41, 0.10))
        ax.set_xlim(0.20, 3.10)

    for ax, (_, cluster) in zip(axes.flat, panel_order):
        subset = df[df["Cluster"] == cluster].sort_values("Phi", ascending=False).copy()
        colors = [ERROR_TYPE_COLORS[t] for t in subset["Error Type"]]
        bars = ax.bar(
            x,
            subset["Phi"],
            color=colors,
            edgecolor="white",
            linewidth=1.0,
            width=0.36,
            zorder=3,
        )
        ax.set_xticks(x)
        ax.set_xticklabels(subset["Failure Mode"], rotation=8, rotation_mode="anchor")
        ticklabels = ax.get_xticklabels()
        if len(ticklabels) == 3:
            ticklabels[0].set_ha("right")
            ticklabels[1].set_ha("center")
            ticklabels[2].set_ha("left")
        ax.set_title(short_titles[cluster], fontsize=9.0, pad=8, color="#3a3733", fontweight="semibold")
        for bar, value in zip(bars, subset["Phi"]):
            ax.text(
                bar.get_x() + bar.get_width() / 2,
                value + 0.010,
                f"{value:.2f}",
                ha="center",
                va="bottom",
                fontsize=8.4,
                color="#3b3834",
                fontweight="semibold",
            )

    for ax in axes[:, 0]:
        ax.set_ylabel("Shapley value", fontsize=9.0, color="#3b3834", labelpad=8)
    for ax in axes[:, 1:].flat:
        ax.set_ylabel("")
        ax.tick_params(axis="y", labelleft=False)

    for xh, header in zip([0.18, 0.50, 0.82], column_headers):
        fig.text(
            xh,
            0.968,
            header,
            ha="center",
            va="center",
            fontsize=11.8,
            fontweight="bold",
            color="#2f2d2a",
        )

    legend_handles = [Patch(facecolor=color, edgecolor="none", label=label) for label, color in ERROR_TYPE_COLORS.items()]
    fig.legend(
        handles=legend_handles,
        loc="lower center",
        bbox_to_anchor=(0.5, -0.005),
        ncol=5,
        frameon=False,
        handlelength=1.1,
        handleheight=0.8,
        columnspacing=1.0,
        fontsize=8.5,
    )
    fig.subplots_adjust(left=0.055, right=0.995, top=0.89, bottom=0.19, wspace=0.22, hspace=0.52)
    save_figure(fig, "table5_failure_mode_profiles_final")


def plot_table6() -> None:
    rows = [
        (5, "MATH-Algebra", 0.59, 0.11, 0.22, 0.88),
        (10, "MATH-Algebra", 0.70, 0.23, 0.71, 0.28),
        (20, "MATH-Algebra", 0.67, 0.00, 0.67, 0.27),
        (40, "MATH-Algebra", 0.59, 0.11, 0.44, 0.42),
        (5, "MATH-Prealgebra", 0.70, 0.23, 0.22, 0.57),
        (10, "MATH-Prealgebra", 0.59, 0.11, 0.56, 0.16),
        (20, "MATH-Prealgebra", 0.67, 0.00, 0.67, 0.00),
        (40, "MATH-Prealgebra", 0.78, 0.16, 0.44, 0.31),
        (5, "BBH-Logical", 0.59, 0.11, 0.67, 0.27),
        (10, "BBH-Logical", 0.70, 0.23, 0.51, 0.35),
        (20, "BBH-Logical", 0.59, 0.11, 0.67, 0.27),
        (40, "BBH-Logical", 0.67, 0.00, 0.33, 0.00),
        (5, "BBH-Spatial", 0.89, 0.16, 0.49, 0.13),
        (10, "BBH-Spatial", 0.89, 0.16, 0.49, 0.13),
        (20, "BBH-Spatial", 0.67, 0.00, 0.56, 0.16),
        (40, "BBH-Spatial", 0.78, 0.16, 0.36, 0.03),
        (5, "CRUX-Simple", 0.89, 0.16, 0.18, 0.14),
        (10, "CRUX-Simple", 0.89, 0.16, 0.13, 0.34),
        (20, "CRUX-Simple", 0.89, 0.16, 0.44, 0.26),
        (40, "CRUX-Simple", 0.89, 0.16, 0.33, 0.25),
        (5, "CRUX-Loop", 0.67, 0.00, 0.00, 0.27),
        (10, "CRUX-Loop", 0.78, 0.16, 0.07, 0.29),
        (20, "CRUX-Loop", 1.00, 0.00, 0.47, 0.47),
        (40, "CRUX-Loop", 0.89, 0.16, 0.38, 0.33),
    ]
    df = pd.DataFrame(rows, columns=["n", "Cluster", "Jac", "Jac_std", "Tau", "Tau_std"])
    fig, axes = plt.subplots(1, 2, figsize=(15, 5.5), sharex=True)
    fig.suptitle("Table 6 Reimagined: Stability Under Subsampling", fontsize=16, y=1.03)

    for cluster, subset in df.groupby("Cluster"):
        subset = subset.sort_values("n")
        color = CLUSTER_COLORS[cluster]
        axes[0].plot(subset["n"], subset["Jac"], marker="o", linewidth=2, color=color, label=cluster)
        axes[0].fill_between(subset["n"], subset["Jac"] - subset["Jac_std"], subset["Jac"] + subset["Jac_std"], color=color, alpha=0.12)
        axes[1].plot(subset["n"], subset["Tau"], marker="o", linewidth=2, color=color, label=cluster)
        axes[1].fill_between(subset["n"], subset["Tau"] - subset["Tau_std"], subset["Tau"] + subset["Tau_std"], color=color, alpha=0.12)

    axes[0].set_title("Mode Overlap (Jaccard)")
    axes[0].set_ylabel("Jaccard")
    axes[0].set_ylim(0, 1.1)
    axes[1].set_title("Ranking Consistency (Kendall's tau)")
    axes[1].set_ylabel("Kendall's tau")
    axes[1].set_ylim(-0.8, 1.1)
    for ax in axes:
        ax.set_xlabel("Subsample size n")
        ax.set_xticks([5, 10, 20, 40])
        ax.grid(axis="y", alpha=0.25)
    axes[1].legend(loc="center left", bbox_to_anchor=(1.02, 0.5), frameon=False)
    fig.tight_layout()
    save_figure(fig, "table6_stability_curves")


def plot_table7() -> None:
    rows = [
        ("MATH", "CoT", 76.1, 4.0),
        ("MATH", "Zero-Shot-CoT", 78.5, 6.4),
        ("MATH", "Self-Refine", 75.2, 3.3),
        ("MATH", "Plan-and-Solve", 73.0, 4.8),
        ("GSM8K", "CoT", 93.0, 2.2),
        ("GSM8K", "Zero-Shot-CoT", 95.0, 2.1),
        ("GSM8K", "Self-Refine", 92.0, 1.6),
        ("GSM8K", "Plan-and-Solve", 93.0, 1.6),
        ("MMLU", "CoT", 72.5, 4.1),
        ("MMLU", "Zero-Shot-CoT", 69.0, 16.7),
        ("MMLU", "Self-Refine", 66.0, 8.3),
        ("MMLU", "Plan-and-Solve", 72.5, 27.6),
        ("BBH", "CoT", 71.5, 4.2),
        ("BBH", "Zero-Shot-CoT", 68.5, 38.0),
        ("BBH", "Self-Refine", 60.5, 30.6),
        ("BBH", "Plan-and-Solve", 70.0, 54.3),
        ("CRUXEval", "CoT", 48.0, 3.1),
        ("CRUXEval", "Zero-Shot-CoT", 43.0, 2.3),
        ("CRUXEval", "Self-Refine", 42.0, 10.7),
        ("CRUXEval", "Plan-and-Solve", 46.5, 4.3),
        ("HotpotQA", "CoT", 32.0, 57.8),
        ("HotpotQA", "Zero-Shot-CoT", 25.0, 60.0),
        ("HotpotQA", "Self-Refine", 15.0, 70.0),
        ("HotpotQA", "Plan-and-Solve", 24.0, 58.3),
    ]
    df = pd.DataFrame(rows, columns=["Dataset", "Method", "OA", "HFR"])
    datasets = ["MATH", "GSM8K", "MMLU", "BBH", "CRUXEval", "HotpotQA"]

    fig, axes = plt.subplots(2, 3, figsize=(14, 9))
    fig.suptitle("Table 7 Reimagined: Accuracy vs. Hidden Failure Trade-off", fontsize=16, y=1.02)
    for ax, dataset in zip(axes.flat, datasets):
        subset = df[df["Dataset"] == dataset]
        x_pad = max((subset["OA"].max() - subset["OA"].min()) * 0.12, 0.8)
        y_pad = max((subset["HFR"].max() - subset["HFR"].min()) * 0.18, 0.8)
        for _, row in subset.iterrows():
            ax.scatter(row["OA"], row["HFR"], s=110, color=METHOD_COLORS[row["Method"]], edgecolor="white", linewidth=0.8)
            label = row["Method"].replace("Zero-Shot-", "ZS-").replace("Plan-and-Solve", "P&S")
            ax.annotate(label, (row["OA"], row["HFR"]), textcoords="offset points", xytext=(6, 6), fontsize=8)
        ax.set_title(dataset)
        ax.set_xlabel("Original Accuracy (%)")
        ax.set_ylabel("Hidden Failure Rate (%)")
        ax.set_xlim(subset["OA"].min() - x_pad, subset["OA"].max() + x_pad)
        ax.set_ylim(max(0, subset["HFR"].min() - y_pad), subset["HFR"].max() + y_pad)
        ax.grid(alpha=0.25)
    handles = [Line2D([0], [0], marker="o", color="w", markerfacecolor=color, markersize=9, label=label) for label, color in METHOD_COLORS.items()]
    fig.legend(handles=handles, loc="lower center", ncol=4, frameon=False, bbox_to_anchor=(0.5, -0.01))
    fig.tight_layout()
    save_figure(fig, "table7_accuracy_vs_hidden_failure")


def plot_table8() -> None:
    df = pd.DataFrame(
        {
            "Dataset": ["MATH", "GSM8K", "MMLU", "BBH", "CRUXEval", "HotpotQA"],
            "TP": [73.1, 91.0, 69.5, 68.5, 46.5, 13.5],
            "FN": [3.0, 2.0, 3.0, 3.0, 1.5, 18.5],
            "FP": [0.0, 1.0, 0.0, 0.0, 0.0, 1.0],
            "TN": [23.9, 6.0, 27.5, 28.5, 52.0, 67.0],
        }
    )

    fig, ax = plt.subplots(figsize=(12, 6))
    fig.suptitle("Table 8 Reimagined: Error Composition by Dataset", fontsize=16, y=1.02)
    bottoms = np.zeros(len(df))
    parts = [
        ("TP", COLORS["teal"]),
        ("FN", COLORS["gold"]),
        ("FP", COLORS["orange"]),
        ("TN", COLORS["slate"]),
    ]
    for label, color in parts:
        ax.bar(df["Dataset"], df[label], bottom=bottoms, color=color, label=label)
        for i, (bottom, value) in enumerate(zip(bottoms, df[label])):
            if value >= 4:
                ax.text(i, bottom + value / 2, f"{value:.1f}", ha="center", va="center", fontsize=9, color="white" if label in {"TP", "TN"} else "black")
        bottoms += df[label].to_numpy()
    ax.set_ylim(0, 100)
    ax.set_ylabel("Share of samples (%)")
    ax.legend(frameon=False, ncol=4, loc="upper center")
    ax.grid(axis="y", alpha=0.25)
    fig.tight_layout()
    save_figure(fig, "table8_error_breakdown_stacked_bars")


def plot_table8_refined() -> None:
    df = pd.DataFrame(
        {
            "Dataset": ["MATH", "GSM8K", "MMLU", "BBH", "CRUXEval", "HotpotQA"],
            "TP": [73.1, 91.0, 69.5, 68.5, 46.5, 13.5],
            "FN": [3.0, 2.0, 3.0, 3.0, 1.5, 18.5],
            "FP": [0.0, 1.0, 0.0, 0.0, 0.0, 1.0],
            "TN": [23.9, 6.0, 27.5, 28.5, 52.0, 67.0],
        }
    )
    df = df.iloc[::-1].reset_index(drop=True)
    part_specs = [
        ("TP", "#2a9d8f"),
        ("FN", "#e9c46a"),
        ("FP", "#f4a261"),
        ("TN", "#66738a"),
    ]

    fig, ax = plt.subplots(figsize=(11.8, 5.9))
    fig.patch.set_facecolor("white")
    ax.set_facecolor("#fcfbf8")
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.spines["left"].set_visible(False)
    ax.spines["bottom"].set_color("#d8d2c8")
    ax.spines["bottom"].set_linewidth(0.9)

    left = np.zeros(len(df))
    y = np.arange(len(df))
    for label, color in part_specs:
        bars = ax.barh(
            y,
            df[label],
            left=left,
            height=0.82,
            color=color,
            edgecolor="white",
            linewidth=1.7,
            label=label,
        )
        for bar, value, start in zip(bars, df[label], left):
            x_center = start + value / 2
            y_center = bar.get_y() + bar.get_height() / 2
            if value >= 3:
                txt_color = "white" if label in {"TP", "TN"} else "#2f2d2a"
                ax.text(x_center, y_center, f"{value:.1f}", ha="center", va="center", fontsize=13.2, color=txt_color)
        left += df[label].to_numpy()

    ax.set_yticks(y)
    ax.set_yticklabels(df["Dataset"], fontsize=14.5)
    ax.set_xlim(0, 100)
    ax.set_xticks(np.arange(0, 101, 20))
    ax.tick_params(axis="x", labelsize=13.2, pad=3, length=0, colors="#5a5651")
    ax.tick_params(axis="y", pad=10, length=0, colors="#3a3733")
    ax.set_xlabel("Share of samples (%)", fontsize=14.0, color="#4a4742", labelpad=6)
    ax.grid(axis="x", color="#ddd6ca", alpha=0.55, linewidth=0.8)
    ax.grid(axis="y", visible=False)
    ax.legend(
        loc="upper center",
        bbox_to_anchor=(0.5, 1.10),
        ncol=4,
        frameon=False,
        handlelength=1.5,
        handleheight=1.2,
        columnspacing=1.6,
        fontsize=12.8,
    )
    fig.subplots_adjust(left=0.16, right=0.985, top=0.85, bottom=0.19)
    save_figure(fig, "table8_error_breakdown_stacked_bars_refined")


def build_contact_sheet() -> None:
    if Image is None:
        return

    files = [
        OUT / "table1_prompting_benchmark_heatmaps.png",
        OUT / "table2_model_benchmark_heatmaps.png",
        OUT / "table3_dag_success_rate_panels.png",
        OUT / "table4_trajectory_coverage_and_dag_size.png",
        OUT / "table5_failure_mode_profiles.png",
        OUT / "table6_stability_curves.png",
        OUT / "table7_accuracy_vs_hidden_failure.png",
        OUT / "table8_error_breakdown_stacked_bars.png",
    ]
    images = []
    for idx, path in enumerate(files, start=1):
        img = Image.open(path).convert("RGB")
        img = ImageOps.contain(img, (1100, 800))
        canvas = Image.new("RGB", (1120, 860), "white")
        canvas.paste(img, ((1120 - img.width) // 2, 45))
        draw = ImageDraw.Draw(canvas)
        draw.text((30, 15), f"Candidate {idx}: {path.stem}", fill="black")
        images.append(canvas)

    sheet = Image.new("RGB", (2240, 3440), "#f6f3ee")
    for idx, img in enumerate(images):
        row, col = divmod(idx, 2)
        x = 20 + col * 1100
        y = 20 + row * 860
        sheet.paste(img, (x, y))
    sheet.save(OUT / "all_candidates_contact_sheet.png")


def main() -> None:
    OUT.mkdir(parents=True, exist_ok=True)
    plot_table1()
    plot_table2()
    plot_table3()
    plot_table4()
    plot_table5()
    plot_table5_refined()
    plot_table5_refined_toplabels()
    plot_table5_vertical()
    plot_table5_vertical_refined()
    plot_table5_vertical_editorial()
    plot_table5_final()
    plot_table6()
    plot_table7()
    plot_table8()
    plot_table8_refined()
    build_contact_sheet()
    print(f"Generated figure candidates in: {OUT}")


if __name__ == "__main__":
    main()

